Log-free bounds on exponential sums over primes

We establish completely log-free bounds for exponential sums over the primes and the M\"{o}bius function. Let $0<\eta \leq 1/10$, and suppose $\alpha = a/q + \delta/x$, with $(a,q)=1$ and $|\delta| \leq x^{1/5 + \eta}/q$, and set $\delta_0 = \max(1, |\delta|/4)$. For $x \geq x_0(\eta)$ sufficiently large, we show that: \begin{equation*} \Biggl| \sum_{n \leq x} \Lambda(n) e(n\alpha) \Biggr| \leq \frac{q}{\varphi(q)} \frac{\mathscr{F}_{\eta}\bigl( \frac{\log \delta_0 q}{\log x}, \frac{\log^+ \delta_0/q}{\log x} \bigr) \cdot x }{\sqrt{\delta_0 q}} \ \text{ and } \ \Biggl| \sum_{n \leq x} \mu(n) e(n\alpha) \Biggr| \leq \frac{\mathscr{G}_{\eta}\bigl( \frac{\log \delta_0 q}{\log x}, \frac{\log^+ \delta_0/q}{\log x} \bigr) \cdot x}{\sqrt{\delta_0 \varphi(q)}}, \end{equation*} for all $1 \leq q \leq x^{2/5 - \eta}$, where $\log^+ z = \max(\log z, 0)$, and the functions $\mathscr{F}_{\eta}$ and $\mathscr{G}_{\eta}$ are explicitly determined, taking small to moderate values. These bounds improve substantially upon the existing results - particularly with respect to the permissible ranges of $q$, $\delta$ in which log-free bounds are known to hold and potentially with respect to asymptotic functions $\mathscr{F}_{\eta}$ and $\mathscr{G}_{\eta}$ as well. Moreover, the range $1 \leq q \leq x^{2/5 - \eta}$ is essentially the best possible we can expect. The main innovation is a sieve-weighted version of Vaughan's identity (Lemma 2.1), which is effectively log-free. We employ several ideas and results from the pioneering work of Helfgott, and particularly, they play a central role in ensuring the log-freeness of the type-I contribution. Also, like in his work, these bounds improve as $\delta$ increases.

==> anc/Calculations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "a2f0fd17-b363-44f8-a2f9-90878af13495",
   "metadata": {},
   "source": [
    "## Calculations related to $\\mathscr{F}_{\\eta}$ and $\\mathscr{G}_{\\eta}$\n",
    "\n",
    "In this notebook, we will do the following:\n",
    "\n",
    "(i) Prove that $\\mathscr{F}_{\\eta}(u, 0)$, $\\mathscr{F}_{\\eta}(u, u)$, $\\mathscr{G}_{\\eta}(u, 0)$ and $\\mathscr{G}_{\\eta}(u, u)$ are all increasing in $u$, and <br>\n",
    "(ii) Carry out some computations, related to the proof of Corollary 1, and also show some plots. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "730c0942-3d1c-48ce-a0c9-4e8103119fbe",
   "metadata": {},
   "source": [
    "Let $0 < \\eta \\leq 1/10$, and we have:\n",
    "\n",
    "$$\n",
    "\\mathscr{F}_{\\eta}(u, u_0) = 1.01 + \\frac{14.41}{1 - (\\eta +  5u + u_0)/2} \\int_{\\frac{\\eta - \\eta^3}{2} + u}^{(2 + \\eta + u + u_0)/4}  \\sqrt{\\frac{t}{t-u}} \\, dt, \n",
    "$$\n",
    "and\n",
    "$$\n",
    "\\mathscr{G}_{\\eta}(u, u_0) = 4.01 \\, \\frac{1  + \\eta^3 - (\\eta + 3u + u_0)/2}{ 1 - (\\eta + 5u + u_0)/2}. \n",
    "$$\n",
    "\n",
    "for $0 \\leq u \\leq 2/5 - \\eta$ and $0 \\leq u_0 \\leq \\min\\bigl( u, 1/5 + \\eta \\bigr)$. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "486afbf0-2792-4262-a285-18860c5cc16e",
   "metadata": {},
   "source": [
    "$\\textbf{Lemma}$: $\\mathscr{F}_{\\eta}(u,0)$, $\\mathscr{G}_{\\eta}(u,0)$ as well as $\\mathscr{F}_{\\eta}(u,u)$, $\\mathscr{G}_{\\eta}(u,u)$ are all increasing in $0 \\leq u \\leq 2/5 - \\eta$. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f511b266-6b10-47a6-b1ec-413ab04b0306",
   "metadata": {},
   "source": [
    "$\\text{Proof}$: It is quite easy to deduce that $\\mathscr{G}_{\\eta}(u,0)$ and $\\mathscr{G}_{\\eta}(u,u)$ are increasing. So, let us consider $\\mathscr{F}_{\\eta}$. \n",
    "\n",
    "Let $\\kappa \\in \\{1/2, 1\\}$, and let\n",
    "$$\n",
    "H_{\\kappa}(u) = 1.01 + \\frac{14.41}{A - u(2 + \\kappa)} \\int_{C}^{B - u(1 - \\kappa/2)} \\sqrt{\\frac{t + u}{t}} \\, dt,\n",
    "$$\n",
    "so that $H_{1/2}(u) = \\mathscr{F}_{\\eta}(u,0)$ and $H_{1}(u) = \\mathscr{F}_{\\eta}(u,u)$. Here $$A = 1 - \\eta/2, \\quad C = \\frac{\\eta - \\eta^3}{2} \\ \\ \\text{ and } \\ \\ B = 1/2 + \\eta/4 .$$ \n",
    "\n",
    "Therefore, $H_{\\kappa}'(u) \\geq 0$ if and only if:\n",
    "\n",
    "\\begin{equation}\n",
    "\\int_C^{B - u(1 - \\kappa/2)} \\frac{\\bigl( 1 + \\frac{5(t + u)}{A - u(2 + \\kappa)} \\bigr)}{\\sqrt{t(t + u)}} \\, dt \\geq \\frac{3}{2} \\sqrt{\\frac{B + u \\kappa/2}{B - u(1 - \\kappa/2)}} .\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b241df34-49e1-462d-9f58-8bf5ddd88c1d",
   "metadata": {},
   "source": [
    "Using $\\sqrt{t} \\leq \\sqrt{B - u(1 - \\kappa/2)}$ and integrating, it is sufficient to have:\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "2\\bigl( \\sqrt{B + u\\kappa/2} - \\sqrt{C + u}  \\bigr) + \\frac{10}{3}\\frac{\\bigl( (B + u \\kappa/2)^{3/2} - (C + u)^{3/2} \\bigr)}{A - u(2 + \\kappa)} &\\geq \\frac{3}{2} \\sqrt{B + u \\kappa/2} \\\\\n",
    "\\iff \\sqrt{B + u \\kappa/2} \\left( \\frac{1}{2} + \\frac{10}{3}\\frac{B + u \\kappa/2}{A - u(2 + \\kappa)} \\right) \n",
    "\\geq \\sqrt{C + u} \\left( 2 + \\frac{10}{3} \\frac{C}{A - u(2 + \\kappa)}  \\right)\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "\n",
    "Now, note that $\\sqrt{\\frac{B + u \\kappa/2}{C + u}} > \\sqrt{\\frac{1/2 + \\eta/4 + u\\kappa/2}{\\eta/2 + u}} > 6/5$, as $u \\in [0, 2/5 - \\eta]$ and $\\kappa \\in \\{1/2 ,1\\}$. Also $\\frac{B + u\\kappa/2}{A - u(2 + \\kappa)} = \\frac{1/2 + \\eta/4 + u\\kappa/2}{1 -\\eta/2 - u(2 + \\kappa)}$ and $\\frac{C}{A-u(2 + \\kappa)} \\leq \\frac{\\eta/2}{1 - \\eta/2 - u(2 + \\kappa)}$ holds. \n",
    "\n",
    "So, it is enough to have:\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "\\frac{6}{5} \\left(\\frac{1}{2} + \\frac{5}{3}\\frac{1 + \\eta/2 + u\\kappa}{1 - \\eta/2 - u(2 + \\kappa)} \\right) &> 2 + \\frac{5}{3}\\frac{\\eta}{1 - \\eta/2 - u(2 + \\kappa)} \\iff u(17\\kappa + 14) + \\frac{\\eta}{6} + 3 > 0,\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "which is true. This completes the proof. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ca992c02-cfde-4050-ac97-9a7ab838f24e",
   "metadata": {},
   "source": [
    "In the following code, $\\eta, u, u_0$ are represented by $c, u, v$, respectively."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0db17dd1-0ca1-42bb-af2c-6607cc5cd602",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np;\n",
    "import matplotlib.pyplot as plt;\n",
    "#import tikzplotlib;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "8ddbf935-7b02-498d-8ef3-254ff8768db3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def F(c,u,v):\n",
    "    A = (c-c**3)/2 + u;\n",
    "    B = (2 + c + u)/4 + v/4;\n",
    "    I = u*np.log( (np.sqrt(B) + np.sqrt(B - u))/(np.sqrt(A) + np.sqrt(A-u)) ) + np.sqrt(B*(B-u)) - np.sqrt(A*(A-u));\n",
    "    ans = 1.01 + 14.41/(1 - (c + 5*u + v)/2)*I;\n",
    "    return(ans);\n",
    "\n",
    "def G(c,u,v):\n",
    "    ans = 4.01*(1 + c**3 - (c + 3*u + v)/2)/(1 - (c + 5*u + v)/2);\n",
    "    return(ans);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d0d67f1d-b42a-4a70-9e37-b17a800f15bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "c0 = 1/15;         # Letting $\\eta = 1/15$.\n",
    "L = 2/5 - c0;      # Defining $L = 2/5 - \\eta$.\n",
    "K = 1/5 + c0;      # Defining $K = 1/5 + \\eta$.  "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b66ba51-d6f0-404c-abe6-b4ff1d9acab9",
   "metadata": {},
   "source": [
    "We now calculate $\\mathscr{F}_{\\eta}(2/5 - \\eta, 0)$ and $\\mathscr{G}_{\\eta}(2/5 - \\eta, 0)$ for $\\eta = 1/15$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "8c0ac20b-8c4a-444e-95a3-819d09f0e43e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(50.12471160272934, 14.043911111111123)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F(c0, L, 0), G(c0, L, 0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da54f270-339c-4640-9ae1-22c4620a7ad2",
   "metadata": {},
   "source": [
    "Next, we calculate $\\mathscr{F}_{\\eta}(1/5 + \\eta, 1/5 + \\eta)$ and $\\mathscr{G}_{\\eta}(1/5 + \\eta, 1/5 + \\eta)$, again at $\\eta = 1/15$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "f576a9da-3661-43b3-9f4e-cbd8a606013a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(50.978644731901134, 10.433128888888882)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F(c0, K, K), G(c0, K, K)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f9f6ea83-4308-4f50-bd7c-fec6fce02926",
   "metadata": {},
   "source": [
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a13d778c-d286-4f88-a322-5ac6a598f6db",
   "metadata": {},
   "source": [
    "Here are the plots of $\\mathscr{F}_{\\eta}(u,0)$, $\\mathscr{G}_{\\eta}(u,0)$ as well as $\\mathscr{F}_{\\eta}(u,u)$, $\\mathscr{G}_{\\eta}(u,u)$ for $\\eta = 1/15$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e02cc323-aeb2-4b13-af27-bc61619d7175",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x450 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(0, L, 400);\n",
    "y = F(c0, x, 0);\n",
    "y1 = G(c0, x, 0);\n",
    "\n",
    "x0 = np.linspace(0, K, 400);\n",
    "z = F(c0, x0, x0);\n",
    "z1 = G(c0, x0, x0);\n",
    "\n",
    "fig, ax = plt.subplots(1,2, figsize=(14, 4.5)); \n",
    "\n",
    "ax[0].plot(x, y, label=r'Plot of $\\mathscr{F}_{\\eta}(u,0)$', color='blue');\n",
    "ax[0].plot(x, y1, label=r'Plot of $\\mathscr{G}_{\\eta}(u,0)$', color='green');\n",
    "\n",
    "ax[0].set_xlabel(r'$u$')\n",
    "ax[0].set_title(r'Plot of $\\mathscr{F}_{\\eta}(u,0)$ and $\\mathscr{G}_{\\eta}(u,0)$, for $\\eta = 1/15$');\n",
    "ax[0].legend(fontsize=7.9)\n",
    "ax[0].tick_params(labelsize=7.5)\n",
    "ax[0].ticklabel_format(style='plain', useOffset=False)\n",
    "\n",
    "ax[1].plot(x0, z, label=r'Plot of $\\mathscr{F}_{\\eta}(u,u)$', color='blue');\n",
    "ax[1].plot(x0, z1, label=r'Plot of $\\mathscr{G}_{\\eta}(u,u)$', color='green');\n",
    "\n",
    "ax[1].set_xlabel(r'$u$')\n",
    "ax[1].set_title(r'Plot of $\\mathscr{F}_{\\eta}(u,u)$ and $\\mathscr{G}_{\\eta}(u,u)$, for $\\eta = 1/15$');\n",
    "ax[1].legend(fontsize=7.9)\n",
    "ax[1].tick_params(labelsize=7.5)\n",
    "ax[1].ticklabel_format(style='plain', useOffset = False)\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

